Mining User Opinions in Mobile App Reviews: A Keyword-based Approach

User reviews of mobile apps often contain complaints or suggestions which are valuable for app developers to improve user experience and satisfaction. However, due to the large volume and noisy-nature of those reviews, manually analyzing them for useful opinions is inherently challenging. To address this problem, we propose MARK, a keyword-based framework for semi-automated review analysis. MARK allows an analyst describing his interests in one or some mobile apps by a set of keywords. It then finds and lists the reviews most relevant to those keywords for further analysis. It can also draw the trends over time of those keywords and detect their sudden changes, which might indicate the occurrences of serious issues. To help analysts describe their interests more effectively, MARK can automatically extract keywords from raw reviews and rank them by their associations with negative reviews. In addition, based on a vector-based semantic representation of keywords, MARK can divide a large set of keywords into more cohesive subsets, or suggest keywords similar to the selected ones.

==> R/figures.R <==
non.english.test = function (){
	pdf("nonEtest.pdf") 
	dat = read.csv("E:\\projects\\MARK\\TestData\\testReviews\\testNonERes.csv")
	persp(x = seq(0, 1, 0.01) ,
		  y = seq(0, 1, 0.01),
		  z = matrix(as.numeric(unlist(dat[3])), nrow=101),d = 1,r = sqrt(10),
		  xlab = "uni-gram threshold", ylab = "bi-gram threshold", zlab = "accuracy",theta = 30, phi = 20 ,nticks = 6,ticktype = "detailed") -> res
	points(trans3d( 0.64,0.39, 0.865, pmat = res), col = "black", pch = 19,lwd = 10)
	text(trans3d(0.64,0.39, 0.9, pmat = res), "unigram = 0.64, bigram = 0.39, accuracy = 0.865") 
	dev.off()
}
scatterplot3d(x =as.numeric(unlist(nonE.data[1])) , y = as.numeric(unlist(nonE.data[2])), z = as.numeric(unlist(nonE.data[3])), highlight.3d = TRUE, angle = 30, col.axis = "blue", 
col.grid = "lightblue", cex.axis = 1.3, cex.lab = 1.1, pch = 20)
matrix(as.numeric(unlist(nonE.data[3])), nrow=100, ncol=100)

z <- matrix(as.numeric(unlist(dat[3])), nrow=100)

	  
      main = NULL, sub = NULL,
      theta = 0, phi = 15, r = sqrt(3), d = 1,
      scale = TRUE, expand = 1,
      col = "white", border = NULL, ltheta = -135, lphi = 0,
      shade = NA, box = TRUE, axes = TRUE, nticks = 5,
      ticktype = "detailed", ...)
	  
keywords.compare = function (){
	pearson.cor = c("fix","update","crash","log","uninstall","open","expire","message","feed","load","story","session","freeze","error","close","reinstall","sign","install","refresh","video","send","happen","newsfeed","news","try","screen","stop","drain","scroll","snap","post","login","fail","ruin","upload","notification","delete","respond","say","code","page","restart","read","download","ban","snapchat","view","show","shut","mess","facebook","data","password","account","bug","connection","break","retry","version","disgust","permission","skip","click","bar","lag","receive","disappear","turn","lollipop","email","refuse","access","downgrade","bestfriend","reset","discover","verification","timeline","tab","pos","pop","minute","comment","wifi","reason","verify","space","hang","attempt","server","appear","discovery","link","order","reload","piece","reply","report","nothing","occur","register","record","watch","battery","privacy","stretch","reboot","stink","messenger","violate","neutrality","jump","inbox","bring","contact","snapkidz","issue","week","eat","top","stuck","camera","network","auto","hog","activity","piss","invasion","press","bloatware","enter","profile","number","background","glitch","disable","customer","tweet","frustrate","sort","disconnect","choice","joke","change","tap","typing","drainer","block","point","microphone","lost","activation","zoom","msg","hour","outbox","keyboard","reopen","foreclosure","spam","screenshot","head","tag","failure","nonsense","switch","redownload","audio","display","revert","sync","article","ffs","cancel","rip","deactivate","infuriate","disgrace","kept","consume","matter","scam","bufferrer","remove","status","image","compulsion","setting","vibrate","worest","mention","stupidity","sake","exit","remote","deactivator","decade","address","trend","redirect","shove","quit","pain","internet","nexus","ram","today","throat","myspace","installation","ask","push","memory","aggravate","response","render","invade","nobody","conversation","wack","persist","default","upset","foreground","disappointment","disaster","usage","company","spyware","act","avail","min","showbox","signup","continue","score","recieve","answer","hijack","drop","ads","1star","relog","bother","notify","button","loop","digit","playback","unfollow","popup","undo","location","guideline","delay","autoplay","pile","sense","vibration","eater","lolipop","stutter","obligate","interrupt","jumbler","nightmare","registration","logs","harassment","confirmation","microsoft","disport","behavior","htc","subscription","write","sux","chrome","impose","worsen","resend","identity","circle","worser","gallery","leave","consent","pend","bastard","nsa","compose","200mb","webpage","scramble","fraud","cameras","adware","suspend","headache","150mb","compression","insist","evn","process","credential","pull","lose","corrupt","cut","retweet","violation","priority","nerve","malfunction","refund","confirm","rotten","policy","reactivate","despise","annoy","launch","resent","zenfone","zuckerberg","kidnap","party","programmer","boycott","chew","pause","website","accept","stall","whack","draft","forceclose","icon","deliver","speaker","ihate","volume","shutdown","thread","ac3","inconvenience","initialize","allowance","cycle","tyek","flop","newfeed","illuminati","advertiser","bloat","spy","recognize","wastage","decision","url","chromecast","dialer","faltu","degrade","stick","480p","throw","lollypop","vanish","spoor","timestamp","irritate","asus","hashtag","dell","enforce","eras","government","buffy","cripple","menu","harass","thieve","240p","excuse","360p","sso","10min","xiaomi","resort","24hr","ignore","resolution","reappear","bio","fking","uninstaller","buffer","cpu","homepage","caption","lte","cause","discontinue","kidding","consumption","relogin","deplete","sirve","snapchatter","require","waist","gobble","cast","advertisement","acct","split","disapear","snail","rewrite","dumbass","migrate","oblige","dozen","signal","signin","interval","rectify","dismiss","dissenter","kitkat","acc","unload","nuisance","gs6","redmi","ripoff","reconnect","start","goodbye","hire","boot","flicker","rape","restore","crawl","bully","startup","activate","mailbox","burn","troubleshoot","nvidia","banner","blackmail","section","strip","timeout","prompt","authentication","faq","geez","nexus5","4glte","breach","agreement","cia","dialog","frustration","hundredth","list","firmware","thumbnail","turd","stand","row","justify","imap","opt","decide","earphone","restrict","leak","hill","instal","step","verizon","decline","patch","bekar","explanation","retype","culprit","reconsider","fixe","card","hatred","blur","fuke","venue","exist","intrusion","thrice","posting","interfere","algorithm","brand","deny","nada","donkey","submit","somebody","plague","retrieve","reenter","fixxxx","attachment","telegram","hogger","arrive","loser","spite","execution","fool","proceed","144p","nazi","penis","bypass","tab4","disrupt","halt","complicate","2min","dms","noise","fetch","incognito","chop","unfreeze","fudge","hotmail","sine","compel","reliability","2hr","trouble","res","repair","iconia","override","chatheads","changelog","erase","establish","compromise","convo","unsubscribe","tellin","submitter","5min","outdate","pretend","quest","bummer","loudspeaker","monopoly","pant","wreck","belong","intel","shrink","reverse","rerate","rethink","jerk","inability","signout","bandwidth","authorize","rha","bury","quarter","chunk","satan","mbps","bluetooth","membership","portrait","majority","forum","calculate","censor","consumer","orientation","3day","clue","megabyte","advert","approval","carp","stream","repeat","acrobat","focus","cheater","2day","straw","struck","beep","swap","barley","exploit","authority","march","eversince","scrap","intention","preload","30min","carrier","sit","clog","inch","proxy","creep","ball","tempt","bounce","tolerate","hanging","upward","doest","solve","briefly","lgg3","corporation","scratch","alow","silence","reinstate","sentence","revenue","bakit","abuse","brick","said","misbehave","end","monkey","privilege","irritation","gs5","unblock","razr","mesage","bane","rewatch","recorder","disconnection","eternity","msger","fullscreen","toolbar","mi3","router","shuffler","sever","thw","anger","wipe","murder","neck","rewind","disturb","mbs","countdown","prefer","begin","miui","landscape","synchronization","sim","bookmark","cease","malo","roku","renew","gap","stripe","mining","chester","overlay","punish","input","portion","removal","annoyance","nag","overrate","accuse","rig","album","greed","any1","width","bombard","effin","lip","dial","arrow","survey","api","obama","preview","xmod","cap","crome","rec","juat","stranger","birth","receiver","quad","sue","gingerbread","reject","sack","amazon","raha","ditch","birthday","jellybean","proximity","scattier","bueno","spoil","trough","oophyte","gimmick","cart","acknowledge","slove","procedure","cnn","tel","suspect","steal","delet","support","kyocera","behave","dare","bump","headphone","nudity","remedy","headset","pester","cann","cooperate","bias","copyright","reformat","automate","tester","revise","pixel","invitation","investigate","ache","department","reviewer","snapper","reflow","damager","spammer","profit","publish","homescreen","model","return","deducer","agenda","lager","span","attend","curse","multitask","acer","bot","dump","tyms","matchmaker","ayaw","sdcard","tray","token","redo","seller","beg","letter","a6000","dealt","overlap","cm12","terminate","ding","cyanogenmod","tax","placement","paragraph","sensor","nhi","overhaul","lode","column","exclude","pity","contract","pervert","react","logo","statement","noob","drainage","directory","wether","trigger","stamp","associate","uae","rearrange","indication","cursor","siii","restriction","term","compress","folder","keypad","compatibility","preference","resume","panel","motion","demand","package","spin","payment","select","pay")
	skewness.cor = c("fix","update","crash","log","uninstall","open","expire","message","feed","load","story","session","freeze","error","close","reinstall","sign","install","refresh","video","send","happen","newsfeed","news","try","screen","stop","drain","scroll","snap","post","login","fail","ruin","upload","notification","delete","respond","say","code","page","restart","read","download","ban","snapchat","view","show","shut","mess","facebook","data","password","account","bug","connection","break","retry","version","disgust","permission","skip","click","bar","lag","receive","disappear","turn","lollipop","email","refuse","access","downgrade","bestfriend","reset","discover","verification","timeline","tab","pos","pop","minute","comment","wifi","reason","verify","space","hang","attempt","server","appear","discovery","link","order","reload","piece","reply","report","nothing","occur","register","record","watch","battery","privacy","stretch","reboot","stink","messenger","violate","neutrality","jump","inbox","bring","contact","snapkidz","issue","week","eat","top","stuck","camera","network","auto","hog","activity","piss","invasion","press","bloatware","enter","profile","number","background","glitch","disable","customer","tweet","frustrate","sort","disconnect","choice","joke","change","tap","typing","drainer","block","point","microphone","lost","activation","zoom","msg","hour","outbox","keyboard","reopen","foreclosure","spam","screenshot","head","tag","failure","nonsense","switch","redownload","audio","display","revert","sync","article","ffs","cancel","rip","deactivate","infuriate","disgrace","kept","consume","matter","scam","bufferrer","remove","status","image","compulsion","setting","vibrate","worest","mention","stupidity","sake","exit","remote","deactivator","decade","address","trend","redirect","shove","quit","pain","internet","nexus","ram","today","throat","myspace","installation","ask","push","memory","aggravate","response","render","invade","nobody","conversation","wack","persist","default","upset","foreground","disappointment","disaster","usage","company","spyware","act","avail","min","showbox","signup","continue","score","recieve","answer","hijack","drop","ads","1star","relog","bother","notify","button","loop","digit","playback","unfollow","popup","undo","location","guideline","delay","autoplay","pile","sense","vibration","eater","lolipop","stutter","obligate","interrupt","jumbler","nightmare","registration","logs","harassment","confirmation","microsoft","disport","behavior","htc","subscription","write","sux","chrome","impose","worsen","resend","identity","circle","worser","gallery","leave","consent","pend","bastard","nsa","compose","200mb","webpage","scramble","fraud","cameras","adware","suspend","headache","150mb","compression","insist","evn","process","credential","pull","lose","corrupt","cut","retweet","violation","priority","nerve","malfunction","refund","confirm","rotten","policy","reactivate","despise","annoy","launch","resent","zenfone","zuckerberg","kidnap","party","programmer","boycott","chew","pause","website","accept","stall","whack","draft","forceclose","icon","deliver","speaker","ihate","volume","shutdown","thread","ac3","inconvenience","initialize","allowance","cycle","tyek","flop","newfeed","illuminati","advertiser","bloat","spy","recognize","wastage","decision","url","chromecast","dialer","faltu","degrade","stick","480p","throw","lollypop","vanish","spoor","timestamp","irritate","asus","hashtag","dell","enforce","eras","government","buffy","cripple","menu","harass","thieve","240p","excuse","360p","sso","10min","xiaomi","resort","24hr","ignore","resolution","reappear","bio","fking","uninstaller","buffer","cpu","homepage","caption","lte","cause","discontinue","kidding","consumption","relogin","deplete","sirve","snapchatter","require","waist","gobble","cast","advertisement","acct","split","disapear","snail","rewrite","dumbass","migrate","oblige","dozen","signal","signin","interval","rectify","dismiss","dissenter","kitkat","acc","unload","nuisance","gs6","redmi","ripoff","reconnect","start","goodbye","hire","boot","flicker","rape","restore","crawl","bully","startup","activate","mailbox","burn","troubleshoot","nvidia","banner","blackmail","section","strip","timeout","prompt","authentication","faq","geez","nexus5","4glte","breach","agreement","cia","dialog","frustration","hundredth","list","firmware","thumbnail","turd","stand","row","justify","imap","opt","decide","earphone","restrict","leak","hill","instal","step","verizon","decline","patch","bekar","explanation","retype","culprit","reconsider","fixe","card","hatred","blur","fuke","venue","exist","intrusion","thrice","posting","interfere","algorithm","brand","deny","nada","donkey","submit","somebody","plague","retrieve","reenter","fixxxx","attachment","telegram","hogger","arrive","loser","spite","execution","fool","proceed","144p","nazi","penis","bypass","tab4","disrupt","halt","complicate","2min","dms","noise","fetch","incognito","chop","unfreeze","fudge","hotmail","sine","compel","reliability","2hr","trouble","res","repair","iconia","override","chatheads","changelog","erase","establish","compromise","convo","unsubscribe","tellin","submitter","5min","outdate","pretend","quest","bummer","loudspeaker","monopoly","pant","wreck","belong","intel","shrink","reverse","rerate","rethink","jerk","inability","become","signout","bandwidth","authorize","rha","bury","quarter","chunk","satan","mbps","bluetooth","membership","portrait","majority","forum","calculate","censor","consumer","orientation","3day","clue","megabyte","advert","approval","carp","stream","repeat","acrobat","focus","cheater","2day","straw","struck","beep","swap","barley","exploit","authority","march","eversince","scrap","intention","preload","30min","carrier","sit","clog","inch","proxy","creep","ball","tempt","bounce","tolerate","hanging","upward","doest","solve","briefly","lgg3","corporation","scratch","alow","silence","reinstate","sentence","revenue","bakit","abuse","brick","said","misbehave","end","monkey","privilege","irritation","gs5","unblock","razr","mesage","bane","rewatch","recorder","disconnection","eternity","msger","fullscreen","toolbar","mi3","router","disappoint","shuffler","sever","thw","anger","wipe","murder","neck","rewind","disturb","mbs","countdown","prefer","begin","miui","synchronization","sim","bookmark","cease","malo","roku","renew","gap","stripe","mining","chester","overlay","punish","input","portion","removal","annoyance","nag","overrate","accuse","rig","album","greed","any1","width","bombard","effin","lip","dial","arrow","survey","api","obama","xmod","cap","crome","rec","juat","stranger","birth","receiver","quad","sue","gingerbread","reject","sack","amazon","raha","ditch","birthday","jellybean","proximity","scattier","bueno","spoil","trough","oophyte","gimmick","cart","acknowledge","slove","procedure","cnn","tel","suspect","steal","delet","support","kyocera","behave","dare","bump","headphone","nudity","remedy","headset","pester","cann","cooperate","bias","copyright","reformat","automate","tester","revise","pixel","invitation","investigate","ache","department","reviewer","snapper","damager","spammer","profit","publish","hardware","homescreen","model","return","deducer","agenda","lager","span","attend","curse","hammer","multitask","acer","processor","bot","dump","tyms","matchmaker","ayaw","sdcard","tray","token","redo","mms","synchronize","seller","beg","letter","sec","a6000","dealt","cm12","terminate","ding","cyanogenmod","tax","placement","nhi","overhaul","lode","synch","tab3","raise","contract","pervert","react","logo","confusion","noob","associate","term")
	contrast.cor = c("fix","update","crash","log","uninstall","open","expire","message","feed","load","story","session","freeze","error","close","reinstall","sign","install","refresh","video","send","happen","newsfeed","news","try","screen","stop","drain","scroll","snap","post","login","fail","ruin","upload","notification","delete","respond","say","code","page","restart","read","download","ban","snapchat","view","show","shut","mess","facebook","data","password","account","bug","connection","break","retry","version","disgust","permission","skip","click","bar","lag","receive","disappear","turn","lollipop","email","refuse","access","downgrade","bestfriend","reset","discover","verification","timeline","tab","pos","pop","minute","comment","wifi","reason","verify","space","hang","attempt","server","appear","discovery","link","order","reload","piece","reply","report","nothing","occur","register","record","watch","battery","privacy","stretch","reboot","stink","messenger","violate","neutrality","jump","inbox","bring","contact","snapkidz","issue","week","eat","top","stuck","camera","network","auto","hog","activity","piss","invasion","press","bloatware","enter","profile","number","background","glitch","disable","customer","tweet","frustrate","sort","disconnect","choice","joke","change","tap","typing","drainer","block","point","microphone","lost","activation","zoom","msg","hour","outbox","keyboard","reopen","foreclosure","spam","screenshot","head","tag","failure","nonsense","switch","redownload","audio","display","revert","sync","article","ffs","cancel","rip","deactivate","infuriate","disgrace","kept","consume","matter","scam","bufferrer","remove","status","image","compulsion","setting","vibrate","worest","mention","stupidity","sake","exit","remote","deactivator","decade","address","trend","redirect","shove","quit","pain","internet","nexus","ram","today","throat","myspace","installation","ask","push","memory","aggravate","response","render","invade","nobody","conversation","wack","persist","default","upset","foreground","disappointment","disaster","usage","company","spyware","act","avail","min","showbox","signup","continue","score","recieve","answer","hijack","drop","ads","1star","relog","bother","notify","button","loop","digit","playback","unfollow","popup","undo","location","guideline","delay","autoplay","pile","sense","vibration","eater","lolipop","stutter","obligate","interrupt","jumbler","nightmare","registration","logs","harassment","confirmation","microsoft","disport","behavior","htc","subscription","write","sux","chrome","impose","worsen","resend","identity","circle","worser","gallery","leave","consent","pend","bastard","nsa","compose","200mb","webpage","scramble","fraud","cameras","adware","suspend","headache","150mb","compression","insist","evn","process","credential","pull","lose","corrupt","cut","retweet","violation","priority","nerve","malfunction","refund","confirm","rotten","policy","reactivate","despise","annoy","launch","resent","zenfone","zuckerberg","kidnap","party","programmer","boycott","chew","pause","website","accept","stall","whack","draft","forceclose","icon","deliver","speaker","ihate","volume","shutdown","thread","ac3","inconvenience","initialize","allowance","cycle","tyek","flop","newfeed","illuminati","advertiser","bloat","spy","recognize","wastage","decision","url","chromecast","dialer","faltu","degrade","stick","480p","throw","lollypop","vanish","spoor","timestamp","irritate","asus","hashtag","dell","enforce","eras","government","buffy","cripple","menu","harass","thieve","240p","excuse","360p","sso","10min","xiaomi","resort","24hr","ignore","resolution","reappear","bio","fking","uninstaller","buffer","cpu","homepage","caption","lte","cause","discontinue","kidding","consumption","relogin","deplete","sirve","snapchatter","require","waist","gobble","cast","advertisement","acct","split","disapear","snail","rewrite","dumbass","migrate","oblige","dozen","signal","signin","interval","rectify","dismiss","dissenter","kitkat","acc","unload","nuisance","gs6","redmi","ripoff","reconnect","start","goodbye","hire","boot","flicker","rape","restore","crawl","bully","startup","activate","mailbox","burn","troubleshoot","nvidia","banner","blackmail","section","strip","timeout","prompt","authentication","faq","geez","nexus5","4glte","breach","agreement","cia","dialog","frustration","hundredth","list","firmware","thumbnail","turd","stand","row","justify","imap","opt","decide","earphone","restrict","leak","hill","instal","step","verizon","decline","patch","bekar","explanation","retype","culprit","reconsider","fixe","card","hatred","blur","fuke","venue","exist","intrusion","thrice","posting","interfere","algorithm","brand","deny","nada","donkey","submit","somebody","plague","retrieve","reenter","fixxxx","attachment","telegram","hogger","arrive","loser","spite","execution","fool","proceed","144p","nazi","penis","bypass","tab4","disrupt","halt","complicate","2min","dms","noise","fetch","incognito","chop","unfreeze","fudge","hotmail","sine","compel","reliability","2hr","trouble","res","repair","iconia","override","chatheads","changelog","erase","establish","compromise","convo","unsubscribe","tellin","submitter","5min","outdate","pretend","quest","bummer","loudspeaker","monopoly","pant","wreck","belong","intel","shrink","reverse","rerate","rethink","jerk","inability","become","signout","bandwidth","authorize","rha","bury","quarter","chunk","satan","mbps","bluetooth","membership","portrait","majority","forum","calculate","censor","consumer","orientation","3day","clue","megabyte","advert","approval","carp","stream","repeat","acrobat","focus","cheater","2day","straw","struck","beep","swap","barley","exploit","authority","march","eversince","scrap","intention","preload","30min","carrier","sit","clog","inch","proxy","creep","ball","tempt","bounce","tolerate","hanging","upward","doest","solve","briefly","lgg3","corporation","scratch","alow","silence","reinstate","sentence","revenue","bakit","abuse","brick","said","misbehave","end","monkey","privilege","irritation","gs5","unblock","razr","mesage","bane","rewatch","recorder","disconnection","eternity","msger","fullscreen","toolbar","mi3","router","disappoint","shuffler","sever","thw","anger","wipe","murder","neck","rewind","disturb","mbs","countdown","prefer","begin","miui","landscape","synchronization","sim","bookmark","cease","malo","roku","renew","gap","stripe","mining","chester","overlay","punish","input","portion","removal","annoyance","nag","overrate","accuse","rig","album","greed","any1","width","bombard","effin","lip","dial","arrow","survey","api","obama","preview","xmod","cap","crome","rec","juat","stranger","birth","receiver","quad","sue","gingerbread","reject","sack","amazon","raha","ditch","birthday","jellybean","proximity","scattier","bueno","spoil","trough","oophyte","gimmick","cart","acknowledge","slove","procedure","cnn","tel","suspect","steal","delet","support","kyocera","behave","dare","bump","headphone","nudity","remedy","headset","pester","cann","cooperate","bias","copyright","reformat","automate","tester","revise","pixel","invitation","investigate","ache","department","reviewer","snapper","reflow","damager","spammer","profit","publish","hardware","homescreen","model","return","deducer","agenda","lager","span","attend","curse","hammer","multitask","acer","processor","bot","dump","tyms","matchmaker","ayaw","sdcard","tray","token","redo","mms","synchronize","seller","beg","letter","sec","a6000","dealt","overlap","cm12","terminate","ding","cyanogenmod","tax","placement","paragraph","sensor","nhi","overhaul","lode","synch","tab3","column","proof","raise")
}
keywords.rate = function (){
	
	battery= c(5705, 1940, 1513, 1430, 4867)
	
	drain = c(2296, 764, 516, 302, 424)
	
	hog	=c(540, 184, 125, 78, 199)
	
	freeze=c(7172, 3642, 2896, 1351, 1027)

	rating = c(1,2,3,4,5)
	
	df1 = data.frame(count = battery,rating = rating)
	meltdf1 = melt(df1,id="rating")
	
	df2 = data.frame(count = drain,rating = rating)
	meltdf2 = melt(df2,id="rating")
	
	df3 = data.frame(count = hog,rating = rating)
	meltdf3 = melt(df3,id="rating")
	
	df4 = data.frame(count = freeze,rating = rating)
	meltdf4 = melt(df4,id="rating")
	
	
	img.battery = ggplot( data = meltdf1, aes( x = rating, y = value )) 	+ geom_bar(colour="#999999",fill="gray", stat="identity") 	+ theme_bw() + 
	labs(fill = "",x = "Rating",y = "Count",title = "(a) battery")  +  theme(text=element_text(family="calibri", size=14))
	
	
	img.drain = ggplot( data = meltdf2, aes( x = rating, y = value )) 	+ geom_bar(colour="#999999",fill="gray", stat="identity") 	+ theme_bw() + 
	labs(fill = "",x = "Rating",y = "Count",title = "(b) drain")+  theme(text=element_text(family="calibri", size=14))
	
	
	img.hog = ggplot( data = meltdf3, aes( x = rating, y = value )) 	+ geom_bar(colour="#999999",fill="gray", stat="identity") 	+ theme_bw() + 
	labs(fill = "",x = "Rating",y = "Count",title = "(c) hog")+  theme(text=element_text(family="calibri", size=14))
	
	
	img.freeze = ggplot( data = meltdf4, aes( x = rating, y = value )) 	+ geom_bar(colour="#999999",fill="gray", stat="identity") 	+ theme_bw() + 
	labs(fill = "",x = "Rating",y = "Count",title = "(d) freeze") +  theme(text=element_text(family="calibri", size=14))
	
	
	
	gA = ggplot_gtable(ggplot_build(img.battery))
	gB = ggplot_gtable(ggplot_build(img.drain))
	gC = ggplot_gtable(ggplot_build(img.hog))
	gD = ggplot_gtable(ggplot_build(img.freeze))
	
	
	grid.newpage()
	grid.arrange(gA, gB, gC, gD ,nrow = 2,ncol = 2)

	gsave <- ggplot2::ggsave; body(ggsave) <- body(ggplot2::ggsave)[-2]
	img = arrangeGrob(gA, gB, gC, gD ,nrow = 2,ncol = 2)
	ggsave("keywordsRates.pdf", img,device=cairo_pdf )
}

search.Battery = function (){
	battery = c(0.975,0.95,0.925,0.92,0.925,0.921428571,0.9125,0.894444444,0.895)
	level = c(10,15,20,25,30,35,40,45,50)
	
	df1 = data.frame(acc = battery,level = level)
	meltdf1 = melt(df1,id="level")
	
	img = ggplot( data = meltdf1, aes( x = level, y = value)) 	+   geom_line() +
    geom_point(shape = 2,size = 4) 	+ theme_bw() + 
	scale_x_continuous(breaks = level)	+ 
	labs(fill = "",x = "Number of top reviews",y = "Accuracy",title = "")+  theme(text=element_text(family="calibri", size=14))
	
	ggsave("searchBattery.pdf",img,device=cairo_pdf)
	img
}

timeseries.fbsmg= function (){
	require(ggplot2)
	require(reshape2)
	require(scales)
	require(gtable)
	require(gridExtra)
	battery.fbmsg = c(0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,24.0,28.0,26.0,28.0,124.0,52.0,60.0,90.0,82.0,32.0,35.0,39.0,38.0,55.0,22.0,12.0,12.0,34.0,40.0,49.0,63.0,195.0,160.0,231.0,246.0,193.0,132.0,67.0,212.0,577.0,1564.0,196.0,246.0,19.0,71.0,123.0,108.0,83.0,59.0,81.0,67.0,78.0,69.0,0.0,40.0,70.0,52.0,45.0,94.0,102.0,109.0,132.0,100.0,60.0,61.0,40.0,56.0,30.0,0.0,52.0,46.0,58.0,92.0,39.0,0.0,19.0,20.0,20.0,33.0,73.0,64.0,41.0,11.0,13.0,19.0,21.0,46.0,29.0,34.0,28.0,7.0,35.0,26.0,23.0,43.0,23.0,21.0,3.0,43.0,44.0,49.0,20.0,26.0,20.0,24.0,33.0,13.0,51.0,19.0,40.0)
	battery.date = c("1/1/2015","1/2/2015","1/3/2015","1/4/2015","1/5/2015","1/6/2015","1/7/2015","1/8/2015","1/9/2015","1/10/2015","1/11/2015","1/12/2015","1/13/2015","1/14/2015","1/15/2015","1/16/2015","1/17/2015","1/18/2015","1/19/2015","1/20/2015","1/21/2015","1/22/2015","1/23/2015","1/24/2015","1/25/2015","1/26/2015","1/27/2015","1/28/2015","1/29/2015","1/30/2015","1/31/2015","2/1/2015","2/2/2015","2/3/2015","2/4/2015","2/5/2015","2/6/2015","2/7/2015","2/8/2015","2/9/2015","2/10/2015","2/11/2015","2/12/2015","2/13/2015","2/14/2015","2/15/2015","2/16/2015","2/17/2015","2/18/2015","2/19/2015","2/20/2015","2/21/2015","2/22/2015","2/23/2015","2/24/2015","2/25/2015","2/26/2015","2/27/2015","2/28/2015","3/1/2015","3/2/2015","3/3/2015","3/4/2015","3/5/2015","3/6/2015","3/7/2015","3/8/2015","3/9/2015","3/10/2015","3/11/2015","3/12/2015","3/13/2015","3/14/2015","3/15/2015","3/16/2015","3/17/2015","3/18/2015","3/19/2015","3/20/2015","3/21/2015","3/22/2015","3/23/2015","3/24/2015","3/25/2015","3/26/2015","3/27/2015","3/28/2015","3/29/2015","3/30/2015","3/31/2015","4/1/2015","4/2/2015","4/3/2015","4/4/2015","4/5/2015","4/6/2015","4/7/2015","4/8/2015","4/9/2015","4/10/2015","4/11/2015","4/12/2015","4/13/2015","4/14/2015","4/15/2015","4/16/2015","4/17/2015","4/18/2015","4/19/2015","4/20/2015","4/21/2015","4/22/2015","4/23/2015")
	releases = c("01/27/2015","02/04/2015","02/13/2015","03/04/2015","03/17/2015","03/24/2015","04/09/2015")
	changeRatio= c(0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.1418237072137441,0.24496822155101255,0.1482702393598234,0.15471677150590266,0.812263050405989,0.2514147536970918,0.3223266073039639,0.5028295073941836,0.4383641859333909,0.07091185360687205,0.0838049178990306,0.07735838575295133,0.06446532146079278,0.12893064292158557,-0.09669798219118916,-0.18694943223629906,-0.15471677150590266,-0.038679192876475664,0.012893064292158555,0.0838049178990306,0.06446532146079278,0.786476921821672,0.5737413610010558,1.0765708683952393,1.0572312719570016,0.7606907932373548,0.2643078179892504,-0.13537717506766483,0.7026720039226413,3.055656237241578,9.063824197387465,-0.16116330365198195,0.20628902867453688,-1.2248411077550627,-0.883174904012861,-0.580187893147135,-0.5544017645628179,-0.928300629035416,-1.044338207664843,-0.928300629035416,-1.0185520790805258,-0.8444957111363854,-0.8960679683050197,-1.3860044114070447,-1.0572312719570016,-0.8058165182599097,-0.8767283718667818,-0.8896214361589403,-0.5672948288549764,-0.4770433788098666,-0.19339596438237833,0.41257805734907377,0.19339596438237833,-0.07091185360687205,-0.07091185360687205,-0.18694943223629906,-0.07735838575295133,-0.25786128584317114,-0.45770378237162873,-0.09025145004510989,-0.0838049178990306,0.0,0.3094335430118053,-0.0838049178990306,-0.45125725022554947,-0.24496822155101255,-0.2385216894049333,-0.2836474144274882,-0.12893064292158557,0.05157225716863422,0.03223266073039639,-0.07735838575295133,-0.22562862511277473,-0.232075157258854,-0.1418237072137441,-0.06446532146079278,0.0580187893147135,-0.07091185360687205,-0.038679192876475664,-0.10314451433726844,-0.21273556082061618,-0.038679192876475664,-0.0838049178990306,-0.03223266073039639,0.038679192876475664,-0.019339596438237832,-0.05157225716863422,-0.19339596438237833,0.09025145004510989,0.0838049178990306,0.09025145004510989,-0.07091185360687205,-0.012893064292158555,-0.0580187893147135,-0.03223266073039639,0.019339596438237832,-0.10959104648334772,0.1482702393598234,-0.0580187893147135,0.12248411077550628)
	time.date = as.Date( battery.date, '%m/%d/%Y')
	release.date = as.Date(releases, '%m/%d/%Y')
	movingAvr=c(0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,4,6,12,14,17,21,25,27,29,31,32,35,36,37,37,39,41,44,46,54,61,71,77,84,88,86,93,120,197,204,215,213,215,221,226,228,229,231,231,225,221,209,199,193,189,188,182,158,85,82,75,77,76,72,69,67,64,62,61,60,61,63,61,59,57,56,53,52,49,45,40,38,36,35,34,34,36,35,33,32,28,28,30,30,30,29,30,28,27,26,27,28,28,28,27,28,27)
	
	df1 = data.frame(count = battery.fbmsg,Date = time.date, movingAvr)
	meltdf1 = melt(df1,id="Date")
	
	df2 = data.frame(ratio = changeRatio,Date = time.date)
	meltdf2 = melt(df2,id="Date")
	
	
	img1 = ggplot( data = meltdf1, aes( x = Date, y = value, group = variable )) 	+ geom_line(aes(linetype=variable), size = 0.5) 	+ theme_bw() + 
	theme(legend.position = c(.8, .6))+
	scale_linetype_manual(values=c("solid","dashed")) + 
	scale_x_date(breaks = release.date, labels = date_format("%m/%d"))	+ 
	labs(fill = "",x = "Released Date",y = "Occurrence count",title = "(a) Occurrence count and Moving Average")+  theme(text=element_text(family="calibri", size=14))
	
	img2 = ggplot( data = meltdf2, aes( x = Date, y = value )) 	+ geom_bar(colour="black", stat="identity") 	+ theme_bw() + 
	scale_linetype_manual(values=c("solid","dotted")) + 
	scale_x_date(breaks = release.date, labels = date_format("%m/%d"))	+ 
	labs(fill = "",x = "Released Date",y = "Ratio",title = "(b) Ratio of Difference to Standard Deviation")+
	geom_hline(yintercept=2, linetype = "dashed")+
	scale_y_continuous(breaks = c(0,2,4,6,8))+  theme(text=element_text(family="calibri", size=14))
	
	gA = ggplot_gtable(ggplot_build(img1))
	gB = ggplot_gtable(ggplot_build(img2))
	gB$widths = gA$widths 
	grid.newpage()
	grid.arrange(gA, gB, nrow = 2, heights=2:1)
	gsave <- ggplot2::ggsave; body(ggsave) <- body(ggplot2::ggsave)[-2]
	img.analized = arrangeGrob(gA, gB, nrow = 2, heights=2:1)
	ggsave("tsAnalized.pdf", img.analized,device=cairo_pdf)
	img.analized
}

plot.q2 = function(dat,name){
	pdf(paste("Q2_",name,".pdf",sep = ""))
	
	m <- matrix(c(1,2,3,4,5,5),nrow = 3,ncol = 2,byrow = TRUE)
	layout(mat = m,heights = c(0.4,0.4,0.12))
	
	par(mar = c(2,4,2,1))
	plot(x,dat$aic.lm$loc, col = 'black', type = 'l',main=  'Linear Regression model: AIC ',ylab="")
	lines(x,dat$aic.lm$bf, col = 'blue')
	lines(x,dat$aic.lm$hcm, col = 'red')
	lines(x,dat$aic.lm$topic, col = 'pink')
	lines(x,dat$aic.lm$combine, col = 'green')
	
	par(mar = c(2,4,2,1))
	plot(x,dat$aic.hurdle$loc, col = 'black', type = 'l',lty, pch  main=  'Hurdle model: AIC ',ylab="")
	lines(x,dat$aic.hurdle$bf, col = 'blue')
	lines(x,dat$aic.hurdle$hcm, col = 'red')
	lines(x,dat$aic.hurdle$topic, col = 'pink')
	lines(x,dat$aic.hurdle$combine, col = 'green')
	
	par(mar = c(2,4,2,1))
	plot(x,dat$rank.lm$loc, col = 'black', type = 'l',main=  'Linear Regression model: Rank ',ylab="")
	lines(x,dat$rank.lm$bf, col = 'blue')
	lines(x,dat$rank.lm$hcm, col = 'red')
	lines(x,dat$rank.lm$topic, col = 'pink')
	lines(x,dat$rank.lm$combine, col = 'green')	
	
	par(mar = c(2,4,2,1))
	plot(x,dat$rank.hurdle$loc, col = 'black', type = 'l',main=  'Hurdle model: Rank ',ylab="")
	lines(x,dat$rank.hurdle$bf, col = 'blue')
	lines(x,dat$rank.hurdle$hcm, col = 'red')
	lines(x,dat$rank.hurdle$topic, col = 'pink')
	lines(x,dat$rank.hurdle$combine, col = 'green')	
	
	par(mar = c(2,2,1,1))
	plot(1, type = "n", axes=FALSE, xlab="", ylab="")
	legend(x = "top",inset = 0,
        legend = c("loc","bf","hcm","topic","combine"),
        col=c("black","blue","red","pink","green"), lwd=15, cex=1.3, horiz = TRUE)
		
	dev.off()	
}
